Enabling Cost-Benefit Analysis of Data Sync Protocols

The problem of data synchronization arises in networked applications that require some measure of consistency. Indeed data synchronization approaches have demonstrated a significant potential for improving performance in various applications ranging from distributed ledgers to fog-enabled storage offloading for IoT. Although several protocols for data sets synchronization have been proposed over the years, there is currently no widespread utility implementing them, unlike the popular Rsync utility available for file synchronization. To that end, we describe a new middleware called GenSync that abstracts the subtleties of the state-of-the-art data synchronization protocols, allows users to choose protocols based on a comparative evaluation under realistic system conditions, and seamlessly integrate protocols in existing applications through a public API. We showcase GenSync through a case study, in which we integrate it into one of the world's largest wireless emulators and compare the performance of its included protocols.

==> content/figures/crop_pdf.sh <==
#!/usr/bin/env bash

newly_generated="staging"

echo "Copy all from '$newly_generated' to '$(pwd)'..."
cp "$newly_generated"/*.pdf .

echo "Cropping all in '$(pwd)'..."

for f in *.pdf; do
    pdfcropmargins -p 1 "$f"
done

for f in *_cropped.pdf; do
    old_name="${f/_cropped/}"
    mv "$f" "$old_name"
done

